Denoising Diffusion Generative Models Secretly Calculate Attentions

Denoising diffusion models are the dominant architecture for image generation, whereas most natural language generation and modeling are primarily handled by well-known transformer architectures employing attention mechanism. Here, we show that diffusion models also inherently use an attention mechanism very similar to that of transformers. Therefore, attention emerges as a universal machine learning principle, based on a general training objective. We also show similarities in basic functional principle of auto-encoders and attention-based models. These equivalences allows us to interchange these designs based on practical requirements. As an example, we can reformulate the diffusion framework to reduce the lengthy training process and computation-intensive image generation. Using this approach, a simplified algorithm is proposed for image generation which is based on attention mechanism. Results show that the attention-based implementation achieves comparable performance with significantly less effort and computational resources.

==> code/code/buildlatentbank.py <==
# -*- coding: utf-8 -*-
"""buildlatentbank.ipynb

Automatically generated by Colab.

Original file is located at
    https://colab.research.google.com/drive/18M5XYCFV_F7XfCEQNhQjA2Up2WiJ3I9m
"""

import torch
from torch.utils.data import Dataset, DataLoader
from tqdm import tqdm
import kagglehub
from torchvision import datasets,transforms
import numpy as np
import torchvision
def latentbuilder(model):
  device='cuda'

  path = kagglehub.dataset_download("shivamshrirao/ffhqresized512x512")

  print("Path to dataset files:", path)
  IMG_SIZE = 64
  BATCH_SIZE = 700
  train_folder = path
  def load_transformed_dataset():
      data_transforms = [
          torchvision.transforms.Resize((IMG_SIZE,IMG_SIZE)),
          torchvision.transforms.RandomHorizontalFlip(),
          torchvision.transforms.ToTensor(),
          torchvision.transforms.Normalize((0.5,0.5,0.5),(0.5,0.5,0.5))
      ]
      data_transform = transforms.Compose(data_transforms)

      train = datasets.ImageFolder(root=train_folder,
                                  transform=data_transform)
      return train

  data = load_transformed_dataset()
  dataloader = DataLoader(data, batch_size=BATCH_SIZE, shuffle=True,
                          num_workers=2,
                          drop_last=True,
                          pin_memory=True,
                          prefetch_factor=6)
  pbar = tqdm(dataloader)
  for t, (s, labels) in enumerate(pbar):
    s = s.to(device)
    with torch.no_grad():
      mu, logvar = model.encoder(s)

      s = model.reparameterize(
              mu,
              logvar
          )

    if t==0:
      S = s
    else:
      S = torch.cat([S,s],dim=0)
  return S

==> code/code/discriminator.py <==
import torch
import torch.nn as nn


class Discriminator(nn.Module):
    r"""
    PatchGAN Discriminator.
    Rather than taking IMG_CHANNELSxIMG_HxIMG_W all the way to
    1 scalar value , we instead predict grid of values.
    Where each grid is prediction of how likely
    the discriminator thinks that the image patch corresponding
    to the grid cell is real
    """

    def __init__(self, im_channels=3,
                 conv_channels=[128, 256, 512,512],
                 kernels=[4,4,4,4,4],
                 strides=[2,2,2,1,1],
                 paddings=[1,1,1,1,1]):
        super().__init__()
        self.im_channels = im_channels
        activation = nn.LeakyReLU(0.2)
        layers_dim = [self.im_channels] + conv_channels + [1]
        self.layers = nn.ModuleList([
            nn.Sequential(
                nn.Conv2d(layers_dim[i], layers_dim[i + 1],
                          kernel_size=kernels[i],
                          stride=strides[i],
                          padding=paddings[i],
                          bias=False if i !=0 else True),
                nn.BatchNorm2d(layers_dim[i + 1]) if i != len(layers_dim) - 2 and i != 0 else nn.Identity(),
                activation if i != len(layers_dim) - 2 else nn.Identity()
            )
            for i in range(len(layers_dim) - 1)
        ])

    def forward(self, x):
        out = x
        for layer in self.layers:
            out = layer(out)
        return out

==> code/code/lpips.py <==
# -*- coding: utf-8 -*-
"""LPILPS.ipynb

Automatically generated by Colab.

Original file is located at
    https://colab.research.google.com/drive/11PoFrirCr5ANyzELPn8gD1RK2dsZVj3W
"""

from __future__ import absolute_import
from collections import namedtuple
import torch
import torch.nn as nn
import torch.nn.init as init
from torch.autograd import Variable
import numpy as np
import torch.nn
import torchvision

# Taken from https://github.com/richzhang/PerceptualSimilarity/blob/master/lpips/lpips.py

device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')


def spatial_average(in_tens, keepdim=True):
    return in_tens.mean([2, 3], keepdim=keepdim)


class vgg16(torch.nn.Module):
    def __init__(self, requires_grad=False, pretrained=True):
        super(vgg16, self).__init__()
        # Load pretrained vgg model from torchvision
        vgg_pretrained_features = torchvision.models.vgg16(pretrained=pretrained).features
        self.slice1 = torch.nn.Sequential()
        self.slice2 = torch.nn.Sequential()
        self.slice3 = torch.nn.Sequential()
        self.slice4 = torch.nn.Sequential()
        self.slice5 = torch.nn.Sequential()
        self.N_slices = 5
        for x in range(4):
            self.slice1.add_module(str(x), vgg_pretrained_features[x])
        for x in range(4, 9):
            self.slice2.add_module(str(x), vgg_pretrained_features[x])
        for x in range(9, 16):
            self.slice3.add_module(str(x), vgg_pretrained_features[x])
        for x in range(16, 23):
            self.slice4.add_module(str(x), vgg_pretrained_features[x])
        for x in range(23, 30):
            self.slice5.add_module(str(x), vgg_pretrained_features[x])

        # Freeze vgg model
        if not requires_grad:
            for param in self.parameters():
                param.requires_grad = False

    def forward(self, X):
        # Return output of vgg features
        h = self.slice1(X)
        h_relu1_2 = h
        h = self.slice2(h)
        h_relu2_2 = h
        h = self.slice3(h)
        h_relu3_3 = h
        h = self.slice4(h)
        h_relu4_3 = h
        h = self.slice5(h)
        h_relu5_3 = h
        vgg_outputs = namedtuple("VggOutputs", ['relu1_2', 'relu2_2', 'relu3_3', 'relu4_3', 'relu5_3'])
        out = vgg_outputs(h_relu1_2, h_relu2_2, h_relu3_3, h_relu4_3, h_relu5_3)
        return out


# Learned perceptual metric
class LPIPS(nn.Module):
    def __init__(self, net='vgg', version='0.1', use_dropout=True):
        super(LPIPS, self).__init__()
        self.version = version
        # Imagenet normalization
        self.scaling_layer = ScalingLayer()
        ########################

        # Instantiate vgg model
        self.chns = [64, 128, 256, 512, 512]
        self.L = len(self.chns)
        self.net = vgg16(pretrained=True, requires_grad=False)

        # Add 1x1 convolutional Layers
        self.lin0 = NetLinLayer(self.chns[0], use_dropout=use_dropout)
        self.lin1 = NetLinLayer(self.chns[1], use_dropout=use_dropout)
        self.lin2 = NetLinLayer(self.chns[2], use_dropout=use_dropout)
        self.lin3 = NetLinLayer(self.chns[3], use_dropout=use_dropout)
        self.lin4 = NetLinLayer(self.chns[4], use_dropout=use_dropout)
        self.lins = [self.lin0, self.lin1, self.lin2, self.lin3, self.lin4]
        self.lins = nn.ModuleList(self.lins)
        ########################

        # Load the weights of trained LPIPS model
        import inspect
        import os
        model_path ='/content/vgg.pth'
        print('Loading model from: %s' % model_path)
        self.load_state_dict(torch.load(model_path, map_location=device), strict=False)
        ########################

        # Freeze all parameters
        self.eval()
        for param in self.parameters():
            param.requires_grad = False
        ########################

    def forward(self, in0, in1, normalize=False):
        # Scale the inputs to -1 to +1 range if needed
        if normalize:  # turn on this flag if input is [0,1] so it can be adjusted to [-1, +1]
            in0 = 2 * in0 - 1
            in1 = 2 * in1 - 1
        ########################

        # Normalize the inputs according to imagenet normalization
        in0_input, in1_input = self.scaling_layer(in0), self.scaling_layer(in1)
        ########################

        # Get VGG outputs for image0 and image1
        outs0, outs1 = self.net.forward(in0_input), self.net.forward(in1_input)
        feats0, feats1, diffs = {}, {}, {}
        ########################

        # Compute Square of Difference for each layer output
        for kk in range(self.L):
            feats0[kk], feats1[kk] = torch.nn.functional.normalize(outs0[kk], dim=1), torch.nn.functional.normalize(
                outs1[kk])
            diffs[kk] = (feats0[kk] - feats1[kk]) ** 2
        ########################

        # 1x1 convolution followed by spatial average on the square differences
        res = [spatial_average(self.lins[kk](diffs[kk]), keepdim=True) for kk in range(self.L)]
        val = 0

        # Aggregate the results of each layer
        for l in range(self.L):
            val += res[l]
        return val


class ScalingLayer(nn.Module):
    def __init__(self):
        super(ScalingLayer, self).__init__()
        # Imagnet normalization for (0-1)
        # mean = [0.485, 0.456, 0.406]
        # std = [0.229, 0.224, 0.225]
        self.register_buffer('shift', torch.Tensor([-.030, -.088, -.188])[None, :, None, None])
        self.register_buffer('scale', torch.Tensor([.458, .448, .450])[None, :, None, None])

    def forward(self, inp):
        return (inp - self.shift) / self.scale


class NetLinLayer(nn.Module):
    ''' A single linear layer which does a 1x1 conv '''

    def __init__(self, chn_in, chn_out=1, use_dropout=False):
        super(NetLinLayer, self).__init__()

        layers = [nn.Dropout(), ] if (use_dropout) else []
        layers += [nn.Conv2d(chn_in, chn_out, 1, stride=1, padding=0, bias=False), ]
        self.model = nn.Sequential(*layers)

    def forward(self, x):
        out = self.model(x)
        return out

==> code/code/model.py <==
# -*- coding: utf-8 -*-
"""model.ipynb

Automatically generated by Colab.

Original file is located at
    https://colab.research.google.com/drive/18M5XYCFV_F7XfCEQNhQjA2Up2WiJ3I9m
"""

import torch
from torch import nn
import torch.nn.functional as F
# =================================================
# Spatial Self Attention
# =================================================
class AttentionBlock(nn.Module):

    def __init__(self, channels):
        super().__init__()

        self.norm = nn.GroupNorm(32, channels)

        self.q = nn.Conv2d(channels, channels, 1)
        self.k = nn.Conv2d(channels, channels, 1)
        self.v = nn.Conv2d(channels, channels, 1)

        self.proj = nn.Conv2d(channels, channels, 1)

    def forward(self, x):

        B, C, H, W = x.shape

        h = self.norm(x)

        q = self.q(h).reshape(B, C, H * W).permute(0, 2, 1)
        k = self.k(h).reshape(B, C, H * W)
        v = self.v(h).reshape(B, C, H * W).permute(0, 2, 1)

        attn = torch.bmm(q, k)
        attn = attn * (C ** -0.5)
        attn = torch.softmax(attn, dim=-1)

        h = torch.bmm(attn, v)

        h = h.permute(0, 2, 1).reshape(B, C, H, W)

        h = self.proj(h)

        return x + h

# =================================================
# Residual Block
# =================================================
class ResBlock(nn.Module):

    def __init__(self, in_channels, out_channels):
        super().__init__()

        self.norm1 = nn.GroupNorm(32, in_channels)
        self.act1  = nn.SiLU()

        self.conv1 = nn.Conv2d(
            in_channels,
            out_channels,
            3,
            padding=1
        )

        self.norm2 = nn.GroupNorm(32, out_channels)
        self.act2  = nn.SiLU()

        self.conv2 = nn.Conv2d(
            out_channels,
            out_channels,
            3,
            padding=1
        )

        if in_channels != out_channels:
            self.skip = nn.Conv2d(
                in_channels,
                out_channels,
                1
            )
        else:
            self.skip = nn.Identity()

    def forward(self, x):

        h = self.conv1(
            self.act1(
                self.norm1(x)
            )
        )

        h = self.conv2(
            self.act2(
                self.norm2(h)
            )
        )

        return h + self.skip(x)


# =================================================
# Encoder
# 256 -> 32
# =================================================
class Encoder(nn.Module):

    def __init__(
        self,
        ch=128,
        ch_mult=[1,2,4,4],
        num_res_blocks=[1,2,2,4],
        z_channels=8
    ):
        super().__init__()

        self.conv_in = nn.Conv2d(
            3,
            ch,
            3,
            padding=1
        )

        in_ch = ch

        blocks = []


        for i, mult in enumerate(ch_mult):

            out_ch = ch * mult

            for _ in range(num_res_blocks[i]):

                blocks.append(
                    ResBlock(in_ch, out_ch)
                )

                in_ch = out_ch

            # Self-Attention در دو مرحله آخر
            if i >= len(ch_mult) - 1:
                blocks.append(
                    AttentionBlock(in_ch)
                )

            # Downsample
            if i != len(ch_mult) - 1:

                blocks.append(
                    nn.Conv2d(
                        in_ch,
                        in_ch,
                        kernel_size=4,
                        stride=2,
                        padding=1
                    )
                )

        self.blocks = nn.Sequential(*blocks)

        self.norm_out = nn.GroupNorm(
            32,
            in_ch
        )

        self.act = nn.SiLU()

        # VAE heads
        self.conv_mu = nn.Conv2d(
            in_ch,
            z_channels,
            3,
            padding=1
        )

        self.conv_logvar = nn.Conv2d(
            in_ch,
            z_channels,
            3,
            padding=1
        )

    def forward(self, x):

        x = self.conv_in(x)

        x = self.blocks(x)

        x = self.act(
            self.norm_out(x)
        )

        mu = self.conv_mu(x)

        logvar = self.conv_logvar(x)

        return mu, logvar


# =================================================
# EMA Vector Quantizer
# =================================================
class EMAVectorQuantizer(nn.Module):

    def __init__(
        self,
        num_embeddings=1024,
        embedding_dim=8,
        decay=0.99,
        eps=1e-5
    ):
        super().__init__()

        self.num_embeddings = num_embeddings
        self.embedding_dim  = embedding_dim

        self.decay = decay
        self.eps = eps

        embed = torch.randn(
            num_embeddings,
            embedding_dim
        )

        self.register_buffer(
            "embedding",
            embed
        )

        self.register_buffer(
            "cluster_size",
            torch.zeros(num_embeddings)
        )

        self.register_buffer(
            "embed_avg",
            embed.clone()
        )

    def forward(self, z):

        B,C,H,W = z.shape

        # -----------------------------------------
        # flatten
        # -----------------------------------------
        z_perm = z.permute(
            0,2,3,1
        ).contiguous()

        z_flat = z_perm.view(-1, C)

        # -----------------------------------------
        # distance
        # -----------------------------------------
        dist = (
            z_flat.pow(2).sum(1, keepdim=True)
            - 2 * z_flat @ self.embedding.t()
            + self.embedding.pow(2).sum(1)
        )

        indices = torch.argmin(
            dist,
            dim=1
        )

        encodings = F.one_hot(
            indices,
            self.num_embeddings
        ).type(z.dtype)

        # -----------------------------------------
        # quantize
        # -----------------------------------------
        z_q = F.embedding(
            indices,
            self.embedding
        )

        z_q = z_q.view(B,H,W,C)

        z_q = z_q.permute(
            0,3,1,2
        ).contiguous()

        # -----------------------------------------
        # EMA update
        # -----------------------------------------
        if self.training:

            cluster_size = encodings.sum(0)

            embed_sum = encodings.t() @ z_flat

            self.cluster_size.data.mul_(
                self.decay
            ).add_(
                cluster_size,
                alpha=1-self.decay
            )

            self.embed_avg.data.mul_(
                self.decay
            ).add_(
                embed_sum,
                alpha=1-self.decay
            )

            n = self.cluster_size.sum()

            cluster_size = (
                (self.cluster_size + self.eps)
                / (n + self.num_embeddings*self.eps)
                * n
            )

            embed_normalized = (
                self.embed_avg
                / cluster_size.unsqueeze(1)
            )

            self.embedding.data.copy_(
                embed_normalized
            )

        # -----------------------------------------
        # commitment loss
        # -----------------------------------------
        commitment_loss = F.mse_loss(
            z_q.detach(),
            z
        )

        # -----------------------------------------
        # straight-through
        # -----------------------------------------
        z_q = z + (z_q - z).detach()

        # perplexity
        avg_probs = encodings.mean(dim=0)

        perplexity = torch.exp(
            -torch.sum(
                avg_probs *
                torch.log(avg_probs + 1e-10)
            )
        )

        losses = {
            "commitment_loss": commitment_loss,
            "perplexity": perplexity
        }

        return z_q, losses


# =================================================
# Decoder
# 32 -> 256
# =================================================
class Decoder(nn.Module):

    def __init__(
        self,
        ch=64,
        ch_mult=[1,2,2,4,4],
        num_res_blocks=[1,2,2,4,4],
        z_channels=8
    ):
        super().__init__()

        ch_mult_rev = list(reversed(ch_mult))

        num_res_blocks_rev = list(
            reversed(num_res_blocks)
        )

        in_ch = ch * ch_mult_rev[0]

        self.conv_in = nn.Conv2d(
            z_channels,
            in_ch,
            3,
            padding=1
        )

        blocks = []


        for i, mult in enumerate(ch_mult_rev):

            out_ch = ch * mult

            for _ in range(num_res_blocks_rev[i]):

                blocks.append(
                    ResBlock(in_ch, out_ch)
                )

                in_ch = out_ch

            # Self-Attention
            if i <= 1:
                blocks.append(
                    AttentionBlock(in_ch)
                )

            # Upsample
            if i != len(ch_mult_rev) - 1:

                blocks.append(
                    nn.Upsample(scale_factor=2, mode="nearest")
                )

                blocks.append(
                    nn.Conv2d(
                        in_ch,
                        in_ch,
                        kernel_size=3,
                        padding=1
                    )
                )

        self.blocks = nn.Sequential(*blocks)

        self.norm_out = nn.GroupNorm(
            32,
            in_ch
        )

        self.act = nn.SiLU()

        self.conv_out = nn.Conv2d(
            in_ch,
            3,
            3,
            padding=1
        )

    def forward(self, z):

        z = self.conv_in(z)

        z = self.blocks(z)

        z = self.act(
            self.norm_out(z)
        )

        z = self.conv_out(z)

        return z


# =================================================
# VQ-VAE + KL
# =================================================
class VQVAE(nn.Module):

    def __init__(
        self,
        ch=128,
        ch_mult=[1,2,3,4],
        num_res_blocks=[1,2,2,4],
        z_channels=8,
        num_embeddings=2048
    ):
        super().__init__()

        self.encoder = Encoder(
            ch,
            ch_mult,
            num_res_blocks,
            z_channels
        )

        self.quantizer = EMAVectorQuantizer(
            num_embeddings,
            z_channels
        )

        self.decoder = Decoder(
            ch,
            ch_mult,
            num_res_blocks,
            z_channels
        )

    # ---------------------------------------------
    # reparameterization
    # ---------------------------------------------
    def reparameterize(
        self,
        mu,
        logvar
    ):

        std = torch.exp(
            0.5 * logvar
        )

        eps = torch.randn_like(std)

        return mu + eps * std

    # ---------------------------------------------
    # encode
    # ---------------------------------------------
    def encode(self, x):

        mu, logvar = self.encoder(x)

        # sample latent
        z = self.reparameterize(
            mu,
            logvar
        )

        # KL
        kl_loss = -0.5 * torch.mean(
            1
            + logvar
            - mu.pow(2)
            - logvar.exp()
        )

        # quantize
        z_q, qloss = self.quantizer(z)

        losses = {
            "kl_loss": kl_loss,
            "commitment_loss":
                qloss["commitment_loss"],
            "perplexity":
                qloss["perplexity"]
        }

        return z_q, losses

    # ---------------------------------------------
    # decode
    # ---------------------------------------------
    def decode(self, z):

        return self.decoder(z)

    # ---------------------------------------------
    # forward
    # ---------------------------------------------
    def forward(self, x):

        z_q, losses = self.encode(x)
        n=torch.randn_like(z_q)
        recon = self.decode(z_q)

        return recon, losses

==> code/code/sample.py <==
# -*- coding: utf-8 -*-
"""sample.ipynb

Automatically generated by Colab.

Original file is located at
    https://colab.research.google.com/drive/18M5XYCFV_F7XfCEQNhQjA2Up2WiJ3I9m
"""

import torch
import matplotlib.pyplot as plt
import numpy as np
from spatialneighborattention import SpatialNeighborAttention
from buildlatentbank import latentbuilder
from model import VQVAE
def sample(sigma, topK,noise_scale,batch_size,build_latentdata='True'):
    device = 'cuda'
    model = VQVAE(
      z_channels=16,
      num_embeddings=2048
    ).to(device)
    model_path = 'VAE.pth'
    checkpoint = torch.load(model_path)
    model.load_state_dict(checkpoint['model_state_dict'])
    # =====================================================
    # Parameters
    # =====================================================
    if build_latentdata=='True':
      data = latentbuilder(model)

      file_path = "/latents.npy"

      data_array = np.array(data.cpu())
      np.save(file_path, data_array)

      print(f"Latent data saved to {file_path}")
    else :
      file_path = "/latents.npy"
      data = torch.tensor(np.load(file_path, allow_pickle=True))
    print(data.shape)
    batch_size = batch_size
    noise_scale = noise_scale

    attention = SpatialNeighborAttention(sigma).to(device)


    # =====================================================
    # Get latent bank
    # =====================================================


    s = torch.tensor(data).to(device)
    idx = torch.randint(0, data.shape[0], (1,)).item()

    query = s[idx:idx+1]
    query = query.to(device)

    # s:
    # (N,C,H,W)

    N, C, H, W = s.shape


    latents = s.flatten(1)



    # =====================================================
    # Target norm
    # =====================================================

    latent_norms = torch.norm(
        latents,
        dim=1
    )

    target_norm = latent_norms.mean()



    # =====================================================
    # Random Query from VQ Codebook
    # =====================================================

    num_embeddings = model.quantizer.num_embeddings


    indices = torch.randint(
        0,
        num_embeddings,
        (batch_size, H, W),
        device=device
    )


    z_q = model.quantizer.embedding[indices]


    # (B,H,W,C)
    # ->
    # (B,C,H,W)

    query = query[0:batch_size]


    query_flat = query.flatten(1)


    # =====================================================
    # Decode Query for visualization
    # =====================================================

    with torch.no_grad():

        query_quantized, _ = model.quantizer(
            query
        )

        query_images = model.decoder(
            query_quantized
        )


        query_images = torch.clamp(
            (query_images + 1) / 2,
            0,
            1
        )



    # =====================================================
    # Generate latent containers
    # =====================================================

    generated_latents = []

    all_neighbors = []

    all_weights = []

    all_dists = []



    # =====================================================
    # Loop over queries
    # =====================================================

    for b in range(batch_size):

        q = query_flat[b]


        # -----------------------------------------------
        # kNN search
        # -----------------------------------------------
        num_dims = latents.dim()
        if num_dims == 4:

            q_aligned = q.view(1, -1, 1, 1)
        elif num_dims == 3:

            q_aligned = q.view(1, -1, 1)
        else:

            q_aligned = q.view(*[1] * (num_dims - 1), -1)


        dists = torch.norm(
            latents - q_aligned,
            dim=1
        )


        nn_idx = torch.argsort(
            dists
        )[1:topK+1]


        nn_latents = s[nn_idx]



        all_neighbors.append(
            nn_latents
        )


        all_dists.append(
            dists[nn_idx]
            .detach()
            .cpu()
        )



        # -----------------------------------------------
        # Spatial Attention
        # -----------------------------------------------

        weights = attention(
            query[b],
            nn_latents
        )

        # weights:
        # (K,H,W)


        all_weights.append(
            weights.detach().cpu()
        )



        # -----------------------------------------------
        # Barycentric interpolation
        # -----------------------------------------------

        weights_expand = weights.unsqueeze(1)

        z_interp = (
            weights_expand *
            nn_latents
        ).sum(dim=0)



        # -----------------------------------------------
        # Norm correction
        # -----------------------------------------------

        z_interp = (
            z_interp /
            (torch.norm(z_interp)+1e-8)
        ) * target_norm



        # -----------------------------------------------
        # Noise
        # -----------------------------------------------

        z_interp += (
            torch.randn_like(z_interp)
            *
            noise_scale
        )



        generated_latents.append(
            z_interp
        )
    # =====================================================
    # Stack generated latents
    # =====================================================

    generated_latents = torch.stack(
        generated_latents,
        dim=0
    )


    # shape:
    # (B,C,H,W)



    # =====================================================
    # Quantizer snap-back
    # =====================================================

    with torch.no_grad():

        generated_latents, _ = model.quantizer(
            generated_latents
        )



    # =====================================================
    # Decode generated images
    # =====================================================

    with torch.no_grad():

        generated_images = model.decoder(
            generated_latents
        )


        # optional refinement
        for i in range(3):

            generated_images, _ = model(
                generated_images
            )
        return generated_images

==> code/code/spatialneighborattention.py <==
# -*- coding: utf-8 -*-
"""SpatialNeighborAttention.ipynb

Automatically generated by Colab.

Original file is located at
    https://colab.research.google.com/drive/18M5XYCFV_F7XfCEQNhQjA2Up2WiJ3I9m
"""

import torch
class SpatialNeighborAttention(torch.nn.Module):

    def __init__(self, sigma):
        super().__init__()
        self.sigma = sigma

    def forward(self, query, neighbors):
        """
        query     : (C,H,W)
        neighbors : (K,C,H,W)

        return
            weights : (K,H,W)
        """

        # فاصله هر همسایه در هر مکان
        dists = torch.norm(
            neighbors - query.unsqueeze(0),
            dim=1
        )                       # (K,H,W)

        scores = -(dists ** 2) / (self.sigma ** 2 + 1e-8)

        weights = torch.softmax(
            scores,
            dim=0
        )

        return weights

==> code/code/train.py <==
# -*- coding: utf-8 -*-
"""train.ipynb

Automatically generated by Colab.

Original file is located at
    https://colab.research.google.com/drive/18M5XYCFV_F7XfCEQNhQjA2Up2WiJ3I9m
"""

# -*- coding: utf-8 -*-
"""train.ipynb

Automatically generated by Colab.

Original file is located at
    https://colab.research.google.com/drive/11PoFrirCr5ANyzELPn8gD1RK2dsZVj3W
"""

import torch
from tqdm import tqdm
import numpy as np
import torch.nn.functional as F
import os
import torch.optim as optim
import torch.nn as nn
from discriminator import Discriminator
from lpips import LPIPS
from model import VQVAE
import kagglehub

path = kagglehub.dataset_download("shivamshrirao/ffhqresized512x512")

print("Path to dataset files:", path)
from torchvision import datasets,transforms
from torch.utils.data import DataLoader
import numpy as np
import torchvision
IMG_SIZE = 64
BATCH_SIZE = 64
train_folder = path
def load_transformed_dataset():
    data_transforms = [
         torchvision.transforms.Resize((IMG_SIZE,IMG_SIZE)),
         torchvision.transforms.RandomHorizontalFlip(),
         torchvision.transforms.ToTensor(),
         torchvision.transforms.Normalize((0.5,0.5,0.5),(0.5,0.5,0.5))
    ]
    data_transform = transforms.Compose(data_transforms)

    train = datasets.ImageFolder(root=train_folder,
                                 transform=data_transform)
    return train

data = load_transformed_dataset()
dataloader = DataLoader(data, batch_size=BATCH_SIZE, shuffle=True,
                        num_workers=2,
                        drop_last=True,
                        pin_memory=True,
                        prefetch_factor=6)
print(len(dataloader))
dataset_folder = 'model'
device ='cuda'
model = VQVAE(
    z_channels=16,
    num_embeddings=2048
).to(device)
discriminator = Discriminator(im_channels=3).to(device)
lpips_model = LPIPS().eval().to(device)
disc_criterion = nn.MSELoss()
lr = 1e-4
epoch = 0
optimizer = optim.AdamW(model.parameters(), lr=lr)
optimizer_d = optim.AdamW(discriminator.parameters(), lr=lr)
it=0
l = len(dataloader)
def vae_loss(reconstructed, original,q_loss):
    reconstruction_loss = F.l1_loss(reconstructed, original)
    lpips_loss = torch.mean(lpips_model(reconstructed, original))
    q_loss = (
    + 0.01 * q_loss["kl_loss"]
    + 0.25*q_loss["commitment_loss"]
)

    loss = reconstruction_loss + q_loss + 5*lpips_loss
    return loss , reconstruction_loss ,lpips_loss,q_loss
accumulation_steps = 4
dic_step = 5000

for epoch in range(2000):
    pbar = tqdm(dataloader)
    for i, (images, labels) in enumerate(pbar):
        images = images.to(device)

        reconstructed, vqvae_loss = model(images)
        reconstructed.to(device)
        loss  , l1, pl,q_loss= vae_loss(reconstructed, images,vqvae_loss)
        if it > dic_step:
            disc_fake_pred = discriminator(reconstructed)
            disc_fake_loss = disc_criterion(disc_fake_pred,
                                          torch.ones(disc_fake_pred.shape,
                                          device=device))

            loss +=  disc_fake_loss
            disc_fake_pred = discriminator(reconstructed.detach())
            disc_real_pred = discriminator(images)
            disc_fake_loss = disc_criterion(disc_fake_pred,
                                        torch.zeros(disc_fake_pred.shape,
                                        device=device))
            disc_real_loss = disc_criterion(disc_real_pred,
                                        torch.ones(disc_real_pred.shape,
                                        device=device))
            disc_loss = 0.5* (disc_fake_loss + disc_real_loss) / 2
            disc_loss = disc_loss / accumulation_steps
            disc_loss.backward()
        pbar.set_postfix(Epoch=epoch,Loss=loss.item(),vq=q_loss.item(),L1=l1.item(),it=it,pl=pl.item(),kl=vqvae_loss["kl_loss"].item(),pr=vqvae_loss["perplexity"].item())
        loss = loss / accumulation_steps
        loss.backward()
        if (i + 1) % accumulation_steps == 0 :
             optimizer.step()
             if it > dic_step:
              optimizer_d.step()
              optimizer_d.zero_grad()
             optimizer.zero_grad()
             it+=1
model_path = os.path.join(dataset_folder, "VAE.pth")
checkpoint = {
                'epoch': epoch,
                'model_state_dict': model.state_dict(),
                'optimizer_state_dict': optimizer.state_dict(),
                'optimizer_d_state_dict': optimizer_d.state_dict(),
                'discriminator_state_dict': discriminator.state_dict(),
                'it':it,
                }
torch.save(checkpoint, model_path)
